MinConvNets: A new class of multiplication-less Neural Networks

Convolutional Neural Networks have achieved unprecedented success in image classification, recognition, or detection applications. However, their large-scale deployment in embedded devices is still limited by the huge computational requirements, i.e., millions of MAC operations per layer. In this article, MinConvNets where the multiplications in the forward propagation are approximated by minimum comparator operations are introduced. Hardware implementation of minimum operation is much simpler than multipliers. Firstly, a methodology to find approximate operations based on statistical correlation is presented. We show that it is possible to replace multipliers by minimum operations in the forward propagation under certain constraints, i.e. given similar mean and variances of the feature and the weight vectors. A modified training method which guarantees the above constraints is proposed. And it is shown that equivalent precision can be achieved during inference with MinConvNets by using transfer learning from well trained exact CNNs.

==> others/fig2eps.sh <==
#!/bin/sh

#-------------------------------------------------------------------------------
# Filename:    fig2eps.sh
# Description: Bourne shell script to compile an XFIG file with LaTeX commands
#              into an EPS
# Author:      Sylvain GUILLEY (sylvain.guilley@enst.fr)
# Remarks:      - Cross-references with the main document are allowed.
#               - It is usefull to have the following alias for xfig:
#                 xfig -specialtext -latexfonts -startlatexFont default
#-------------------------------------------------------------------------------

# Usage:
if [ -z $1 ] ; then
  echo "Usage: $0 <file>"
  echo "$0 produces <file>.eps from <file>.fig, where <file>.fig contains arbitrary drawings and LaTeX mathematical formulas";
  exit ;
fi ;

# Creation of a working copy:
cp $1.fig temp.fig
# Creation of the postscript layer:
fig2dev -L pstex temp.fig > temp.pstex
# Creation of the LaTeX layer (adjusted over the PS):
fig2dev -L pstex_t -p temp.pstex temp.fig > temp.pstex_t
# Generating a blank (apart from the graphic) DVI document:
latex driver.tex > /dev/null
# Copying the "\label" defined in ../ in the driver auxiliary file:
grep "newlabel" ../ci_get_2004.aux >> driver.aux
grep "citation" ../ci_get_2004.aux >> driver.aux
grep "bibcite" ../ci_get_2004.aux >> driver.aux
# Recompiling with the adequate cross-references:
latex driver.tex > /dev/null
# Converting the DVI to EPS
dvips -E driver.dvi -o $1.eps 2>&1 > /dev/null
# Converting the DVI to PDF
#dvipdf driver.dvi $1.pdf # Does not work
# Removing temporay files
rm -f temp* driver.dvi driver.aux driver.log


==> others/fig2pdf.sh <==
#!/bin/sh

#-------------------------------------------------------------------------------
# Filename:    fig2pdf.sh
#               - It is usefull to have the following alias for xfig:
#                 xfig -specialtext -latexfonts -startlatexFont default
#-------------------------------------------------------------------------------

# Usage:
if [ -z $1 ] ; then
  echo "Usage: $0 <file>"
  echo "$0 produces <file>.pdf from <file>.fig, where <file>.fig contains arbitrary drawings and LaTeX mathematical formulas";
  exit ;
fi ;

# Creation of a working copy:
cp $1.fig temp.fig
# Creation of the postscript layer:
fig2dev -L pstex temp.fig > temp.pstex
# Creation of the LaTeX layer (adjusted over the PS):
fig2dev -L pstex_t -p temp.pstex temp.fig > temp.pstex_t
# Generating a blank (apart from the graphic) DVI document:
latex driver.tex #>/dev/null
# Copying the "\label" defined in ../ in the driver auxiliary file:
#grep "newlabel" ../ci_get_2004.aux >> driver.aux
#grep "citation" ../ci_get_2004.aux >> driver.aux
#grep "bibcite" ../ci_get_2004.aux >> driver.aux
# Recompiling with the adequate cross-references:
latex driver.tex #>/dev/null
# Converting the DVI to EPS
dvips -E driver.dvi -o $1.eps 2>&1 > /dev/null
# Converting the DVI to PDF
epstopdf $1.eps --outfile $1.pdf
# Removing temporay files
rm -f temp.{pstex,pstex_t} driver.dvi driver.aux driver.log


==> others/parse_exec_time.py <==
#!/usr/bin/python
import re,sys
import numpy as np
import matplotlib.pyplot as plt
result={}
layers=['layer1','layer2','layer3','layer4','layer5','layer6','layer7','layer8','layer9']

def parse(logfile,archno):
    print(logfile)
    for i in layers:
        result[i]={"loadweights":0.0, "cmdwrite": 0.0,"regwrite0":0.0, "conv": 0.0, "im2col":0.0}
    data=open(logfile)
    line=data.readline()
    while(line):
        format=re.search('(layer[0-9]):.*',line)
        if(format):
            layer=format.group(1)
        format=re.search('loadweights:0:00:([0-9,.]*)',line)
        if(format):
            result[layer]["loadweights"]=result[layer]["loadweights"]+float(format.group(1))
        format=re.search('cmdwrite:0:00:([0-9,.]*)',line)
        if(format):
            result[layer]["cmdwrite"]=result[layer]["cmdwrite"]+float(format.group(1))
        format=re.search('cmdwrite:0:00:([0-9,.]*)',line)
        if(format):
            result[layer]["cmdwrite"]=result[layer]["cmdwrite"]+float(format.group(1))
        format=re.search('conv:0:00:([0-9,.]*)',line)
        if(format):
            #if(layer=='layer6' or layer=='layer7'):
            #if(layer=='layer7'):
            #    result[layer]["conv"]=0.014
            if(layer=='layer7' and (sys.argv[2]=='8' or sys.argv[2]=='12')):
                result[layer]["conv"]=result[layer]["conv"]+0.0002337 #result from xnor_add
            elif(layer=='layer8' and  sys.argv[2]=='12'):
                result[layer]["conv"]=result[layer]["conv"]+0.00046758
            else:
                result[layer]["conv"]=result[layer]["conv"]+float(format.group(1))
        format=re.search('im2col:0:00:([0-9,.]*)',line)
        if(format):
            result[layer]["im2col"]=result[layer]["im2col"]+float(format.group(1))
        line=data.readline()
    for i in layers:
        print(i+','+str(result[i]["loadweights"])+','+str(result[i]["conv"])+','+str(result[i]["im2col"]))
    ldwght=np.zeros(9)
    total=np.zeros(9)
    conv=np.zeros(9)
    im2col=np.zeros(9)
    misc=np.zeros(9)
    for i,l in enumerate(layers):
        ldwght[i]=result[l]["loadweights"]
        if(layer=='layer7' and (sys.argv[2]=='8' or sys.argv[2]=='12')):
            conv[i]=result[l]["conv"]
        elif (layer=='layer8' and  sys.argv[2]=='12'):
            conv[i]=result[l]["conv"]
        else:
            conv[i]=result[l]["conv"]-result[l]["loadweights"]-result[l]["regwrite0"]
        im2col[i]=result[l]["im2col"]
        misc[i]=result[l]["loadweights"]+result[l]["regwrite0"]
        total[i]=ldwght[i]+conv[i]+im2col[i]
        total[i]=ldwght[i]+conv[i]+im2col[i]
    print(total)
    f=open("total.barchart",'a')
    total.tofile(f)
    f.close()
    print(sum(total))
    print(sum(conv))
    #print(ldwght)
    #print(conv)
    #print(im2col)
    ind=np.arange(len(layers))
    width = 0.35
    #p1 = plt.bar(ind, ldwght, width)
    p1 = plt.bar(ind, conv, width)
    p2 = plt.bar(ind, im2col, width,bottom=conv)
    p3 = plt.bar(ind, misc, width,bottom=conv)

    plt.rcParams.update({'font.size': 12})
    plt.ylabel('Execution Time (seconds)', fontsize=16)
    plt.title('Execution Time for Image-Matrix transformation and convolution',fontsize=14)
    plt.xticks(ind, ('L 1', 'L 2', 'L 3', 'L 4', 'L 5','L 6','L 7','L 8','L 9'),fontsize=16)
    #plt.yticks(np.arange(0, 81, 10))
    plt.ylim(top=0.6)
    plt.legend((p1[0], p2[0],p3[0]), ('Conv','Image-Matrix','Misc'))

    plt.savefig('result_arch'+sys.argv[2]+'.pdf',format='pdf')
    plt.show()
                   #N. Arch
parse(sys.argv[1],sys.argv[2])




==> others/plot_arch_barchart.py <==

#!/usr/bin/python
import re,sys
import numpy as np
import matplotlib.pyplot as plt

layer1=np.array([0.0,0.0,0.0]) 
layer2=np.array([0.0,0.0,0.0]) 
layer3=np.array([0.0,0.0,0.0]) 
layer4=np.array([0.0,0.0,0.0]) 
layer5=np.array([0.0,0.0,0.0]) 
layer6=np.array([0.0,0.0,0.0]) 
layer7=np.array([0.0,0.0,0.0]) 
layer8=np.array([0.0,0.0,0.0]) 
layer9=np.array([0.0,0.0,0.0]) 


total_no_of_arch=3
x=np.fromfile('total.barchart')
print(x)
for i in range(total_no_of_arch):
	layer1[i]=x[9*i+0]
	layer2[i]=x[9*i+1]
	layer3[i]=x[9*i+2]
	layer4[i]=x[9*i+3]
	layer5[i]=x[9*i+4]
	layer6[i]=x[9*i+5]
	layer7[i]=x[9*i+6]
	layer8[i]=x[9*i+7]
	layer9[i]=x[9*i+8]
total0=sum(x[0:8])
total1=sum(x[9:17])
total2=sum(x[18:26])
print(total0,total1,total2)
print(total0/total1,total0/total2)







ind=np.arange(3)
width = 0.35
#p1 = plt.bar(ind, ldwght, width)
p1 = plt.bar(ind, layer1, width)
p2 = plt.bar(ind, layer2, width,bottom=layer1)
p3 = plt.bar(ind, layer3, width,bottom=sum([layer1,layer2]))
p4 = plt.bar(ind, layer4, width,bottom=sum([layer1,layer2,layer3]))
p5 = plt.bar(ind, layer5, width,bottom=sum([layer1,layer2,layer3,layer4]))
p6 = plt.bar(ind, layer6, width,bottom=sum([layer1,layer2,layer3,layer4,layer5]))
p7 = plt.bar(ind, layer7, width,bottom=sum([layer1,layer2,layer3,layer4,layer5,layer6]))
p8 = plt.bar(ind, layer8, width,bottom=sum([layer1,layer2,layer3,layer4,layer5,layer6,layer7]))
p8 = plt.bar(ind, layer9, width,bottom=sum([layer1,layer2,layer3,layer4,layer5,layer6,layer7,layer8]))

plt.rcParams.update({'font.size': 12})
plt.ylabel('Execution Time (S)',fontsize=16)
plt.title('Execution Time for candidate architetcures',fontsize=14)
#put totals manually 2.14995 1.8143028 1.28280492
plt.xticks(ind, ('BASE\n(2.149 s)', 'ARCH 8\n(1.81 s)', 'ARCH 12\n(1.28 s)'),fontsize=16)
#plt.yticks(np.arange(0, 81, 10))
plt.legend((p1[0], p2[0],p3[0],p4[0],p5[0],p6[0],p7[0],p8[0]), ('l-1','l-2','l-3','l-4','l-5','l-6','l-7','l-8','l-9'),fontsize=8)
#plt.legend((p1[0], p2[0],p3[0],p4[0]), ('layer-1','layer-2','layer-3','layer-4'))

plt.savefig('result_arch_bar.pdf',format='pdf')
plt.show()

